A Statistical Model of Current Loops and Magnetic Monopoles

We formulate a natural model of current loops and magnetic monopoles for arbitrary planar graphs, which we call the monopole-dimer model, and express the partition function of this model as a determinant. We then extend the method of Kasteleyn and Temperley-Fisher to calculate the partition function exactly in the case of rectangular grids. This partition function turns out to be a square of the partition function of an emergent monomer-dimer model when the grid sizes are even. We use this formula to calculate the local monopole density, free energy and entropy exactly. Our technique is a novel determinantal formula for the partition function of a model of vertices and loops for arbitrary graphs.

==> anc/Monopole.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"A Statistical Model of Current Loops and Magnetic Monopoles",`):
print(`by Arvind Ayyer.`):
print(`The package implements the explicit formulas for the loop-vertex model`):
print(`and the monopole-dimer model for grids described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of Nov 22, 2013.

Help := proc()

if nops([args])=0 then
   print(`Procedures available`):
   print(`--------------------`):
   print(`Graph building procedures: Graph, CompleteGraph, GridGraph`):
   print(``):
   print(`Dimer Model and Loop-Vertex Model procedures: DimerModel, DMPartfn, Loopverts, LVPartfn, KMatrix`):
   print(``):
   print(`Monopole-Dimer model procedures for Grids: KastGridMatrix, KastFormula, KastInvMatrix`):
   print(``):
fi:

if nops([args])=1 and op(1,[args])=`Graph` then
   print(`Graph(V,E), given V as a list ordered according to the acyclic orientation `):
   print(`and set E of edges returns the graph data structure`):
   print(`For example, try Graph([1,2,3,4],{{1,2},{1,4},{2,3},{3,4}});`):
fi:

if nops([args])=1 and op(1,[args])=`CompleteGraph` then
   print(`CompleteGraph(n,x,a) returns the complete graph on n vertices`):
   print(`with vertex weights x and edge weights a`):
   print(`For example, try CompleteGraph(3,x,a);`):
fi:

if nops([args])=1 and op(1,[args])=`GridGraph` then
   print(`GridGraph(m,n,a,b,x) returns the graph of the m*n grid according to the paper`):
   print(`with vertex weights x, horizontal edge-weights a and vertical edge-weights b`):
   print(`For example, try GridGraph(2,2,a,b,z);`):
fi:

if nops([args])=1 and op(1,[args])=`DimerModel` then
   print(`DimerModel(G), given a weighted graph G, lists all its dimer configurations`):
   print(`Note that G must have an even number of vertices.`):
   print(`For example, try DimerModel(GridGraph(2,2,a,b,z));`):
fi:

if nops([args])=1 and op(1,[args])=`DMPartfn` then
   print(`DMPartfn(G) given a weighted graph returns the partition function`):
   print(`of the dimer model on G according to the edge weights`):
   print(`For example, try DMPartfn(GridGraph(2,2,a,b,z));`):
fi:

if nops([args])=1 and op(1,[args])=`Loopverts` then
   print(`Loopverts(G), given a weighted graph G, lists all its loop-vertex configs`):
   print(`Note that vertices must be listed in the order corresponding to the desired`):
   print(`acyclic orientation. For planar graphs, this could be the Kasteleyn `):
   print(`orientation (satisfying the clockwise-odd property).`):
   print(`For example, try Loopverts(GridGraph(2,2,a,b,z));`):
fi:

if nops([args])=1 and op(1,[args])=`LVPartfn` then
   print(`LVPartfn(G) given a weighted graph, calculates the`):
   print(`partition function of the loop vertex model on it.`):
   print(`For example, try LVPartfn(GridGraph(2,2,a,b,z));`):
fi:

if nops([args])=1 and op(1,[args])=`KMatrix` then
   print(`KMatrix(G) given a weighted graph, calculates the`):
   print(`matrix whose determinant gives the partition function`):
   print(`of the loop-vertex model on it.`):
   print(`For example, try KMatrix(GridGraph(2,2,a,b,z));`):
fi:

if nops([args])=1 and op(1,[args])=`KastGridMatrix` then
   print(`KastGridMatrix(m,n,a,b,z) returns the modified Kasteleyn matrix`):
   print(`of the m*n grid graph  whose determinant leads to the `):
   print(`product formula of the paper.`):
   print(`NOTE: This matrix is slightly different from the result of KMatrix()`):
   print(`For example, try KastGridMatrix(2,2,a,b,z);`):
fi:

if nops([args])=1 and op(1,[args])=`KastFormula` then
   print(`KastFormula(m,n,a,b,z) returns the product`):
   print(`formula for the m*n grid graph of the paper.`):
   print(`For example, try KastFormula(2,2,a,b,z);`):
fi:

if nops([args])=1 and op(1,[args])=`KastInvMatrix` then
   print(`KastInvMatrix(m,n,a,b,z) returns the inverse of the modified`):
   print(`Kasteleyn matrix of the m*n grid graph of the paper.`):
   print(`For example, try KastInvMatrix(2,2,a,b,z);`):
fi:

end:

with(LinearAlgebra):

#############################Graph Procedures#############################################
#Graph(V,E) given V as a list ordered according to the acyclic orientation and set E of edges
#returns the graph data structure
Graph := (V,E) -> [V,E]:

#DimerModel(G), given an unweighted graph G, lists all its prefect matchings
DimerModel := proc(G) local i,j,V,E,V2,E2,v,vconn,vert,e,pm,Pm:
option remember:

V := G[1]:
E := G[2]:
if nops(V) mod 2 = 1 then
   ERROR(`Odd size graph`):
fi:

if nops(V) =0 then
   return {{}}:
fi:

v:=V[1,1]:
V2:=[op(2..nops(V),V)]:
vconn := {seq(`if`(member(v,e[1]),e,op({})),e in E)}:
E2:=E minus vconn:
vconn := {seq(op(e[1] minus {v}),e in vconn)}:

Pm:={}:
for vert in vconn do
    pm := DimerModel([[seq(`if`(vert=v[1],op({}),v),v in V2)],E2 minus {seq(`if`(member(vert,e[1]),e,op({})),e in E)}]):
    Pm := Pm union {seq({{v,vert}} union e,e in pm)}:
od:
    	

return Pm:

end:


#DMweight(G,PM) given an edge-weighted graph and a perfect matching PM
#returns the weight 
DMweight := proc(G,PM) local i,pm,S:

S := 1:
for pm in PM do
    for i from 1 to nops(G[2]) do
    	if pm = G[2][i,1] then
    	   S := S*G[2][i,2]:
	fi:
    od:
od:

return S:

end:


#DMPartfn(G) given an edge-weighted graph returns the partition function
#of the dimer model on G
DMPartfn := proc(G) local PM,pm,pf:

PM := DimerModel(G):
pf := add(DMweight(G,pm),pm in PM):
return factor(pf):

end:


#Neig1(G,v): the set  of neighbors of vertex v in G
Neig1:=proc(G,v) local S,e,V,E:
S:={}: V:=G[1]: E:=G[2]:

for e in E do
 if member(v,e) then
  S:=S union  {(e minus {v})[1]} :
 fi:
od:

S:
end:

#Dist(G,v,n): the set  of  vertices in G at a distance n from v
Dist:=proc(G,v,n) local S,e,V,E,i,new:
option remember:

if n=1 then
   return Neig1(G,v):
fi:

S := [seq(Dist(G,v,i),i=1..n-1)]:
new := {seq(op(Neig1(G,S[n-1,i])),i=1..nops(S[n-1]))}:

return new minus {seq(op(S[i]),i=1..n-1),v}:

end:


#Roads(G,stpart,ept) given the graph, the starting part of the path, the ending point 
#returns the set of all possible paths (including possibly loops)
Roads := proc(G,stpart,ept) local i,j,p1,p2,rds,spt,r:
option remember:

if stpart[nops(stpart)] = ept then
	return {stpart}:
fi:

spt := stpart[nops(stpart)]:

p1 := Neig1(G,spt):
p1 := p1 minus convert([op(2..nops(stpart),stpart)],set):

p2 := {}:
for i from 1 to nops(p1) do
      	rds := Roads(G,[op(stpart),p1[i]],ept):
	p2 := p2 union {seq(`if`(nops([op(1..nops(r)-1,r)]) = nops({op(1..nops(r)-1,r)}),r,op({})),r in rds)}:
od:

return p2:

end:


#Loops(G,v) returns all loops in G starting and ending at v
Loops := proc(G,v) local n,nei:

nei := Neig1(G,v):
return {seq(op(Roads(G,[v,n],v)),n in nei)}:

end:

#Loopverts(G), given an unweighted graph G, lists all its loop-vertex configs
Loopverts := proc(G) local i,j,V,E,V2,E2,v,vconn,vert,e,loops,LV,LV2,l:
option remember:

V := G[1]:
E := G[2]:

if nops(V) =0 then
   return {{}}:
fi:

v:=V[1,1]:
V2:=[op(2..nops(V),V)]:
vconn := {seq(`if`(member(v,e[1]),e,op({})),e in E)}:
E2:=E minus vconn:
LV := Loopverts([V2,E2]):
LV := {seq({{v}} union l,l in LV)}:

loops := Loops([[seq(V[i][1],i=1..nops(V))],{seq(e[1],e in E)}],v):
loops := {seq(`if`(nops(l) mod 2 = 1,l,op({})),l in loops)}:

for l in loops do
    V2 := [seq(`if`(member(v[1],{op(l)}),op({}),v),v in V)]:
    vconn := {seq(`if`(nops({op(l)} intersect e[1])>0,e,op({})),e in E)}:
    E2:=E minus vconn:
    LV2 := Loopverts([V2,E2]):
    LV := {op(LV), seq({l} union e,e in LV2)}:
od:

return LV:

end:

#LVweight(G,lv) given a loop weight config on a vertex- and edge- weighted
#graph, returns its weight according to the paper
LVweight := proc(G,lv) local i,j,k,sgn,term,v,e,V,E:

V := G[1]:
E := G[2]:
term := 1:
for i from 1 to nops(lv) do
    if nops(lv[i])=1 then
       term := term*mul(`if`(lv[i][1]=v[1],v[2],1),v in V):
    else
    term := (-1)*term:
    for j from 1 to nops(lv[i])-1 do
    	for e in E do
	    if {lv[i][j],lv[i][j+1]}=e[1] then
	       sgn := 0:
	       for k from 1 to nops(V) do
	       	   if sgn=0 and V[k][1]= lv[i][j] then
		      term := term*e[2]:
		      sgn := 1:
		   elif sgn=0 and V[k][1]= lv[i][j+1] then
		   	term := -term*e[2]:
			sgn := 1:
		   fi:
		od:
	    fi:	      
	od:
    od: 
    fi:
od:

return term:

end:

#LVPartfn(G) given a vertex- and edge-weighted graph, calculates the partition
#function of the loop vertex model on it
LVPartfn := proc(G) local LV,lv,pf:

LV := Loopverts(G):
pf := add(LVweight(G,lv),lv in LV):
return factor(pf):

end:

#KMatrix(G) given a vertex- and edge-weighted graph, calculates the matrix whose det
#gives the partition function of the loop vertex model on it
KMatrix := proc(G) local i,j,n,M,V,E,e:

V := G[1]:
E := G[2]:
n := nops(V):
M := Matrix(n):
for i from 1 to nops(V) do
    M[i,i] := V[i][2]:
od:

for e in E do
    for i from 1 to nops(V) do
    	for j from i+1 to nops(V) do
	    if member(V[i][1],e[1]) and member(V[j][1],e[1]) then
	       M[i,j] := e[2]:+

	       M[j,i] := -e[2]:
	    fi:
	od:
    od:    
od:

M:

end:


#############################Example Graphs#############################################
#Completegraph(n) returns the complete graph on n vertices
Completegraph := proc(n) local i,j,V,E:

V := [seq(i,i=1..n)]:
E := {seq(seq({i,j},j=i+1..n),i=1..n)}:

return [V,E]:

end:

#CompleteGraph(n,x,a) returns the weighted complete graph on n vertices
CompleteGraph := proc(n,x,a) local i,j,V,E:

V := [seq([i,x],i=1..n)]:
E := {seq(seq([{i,j},a],j=i+1..n),i=1..n)}:

return [V,E]:

end:

#CompleteGraph2(n,x,a) returns the weighted complete graph on n vertices
CompleteGraph2 := proc(n,x,a) local i,j,V,E:

V := [seq([i,x[i]],i=1..n)]:
E := {seq(seq([{i,j},a[i,j]],j=i+1..n),i=1..n)}:

return [V,E]:

end:

#Gridgraph(m,n) returns the vertices and edges of an m*n grid graph with weights given by W[i,j]
#where the vertices are ordered respecting Kasteleyn's orientation
Gridgraph := proc(m,n) local i,j,V,E,v1,v2:

V := [seq(seq(`if`(j mod 2 =1,[i,j],[m+1-i,j]),i=1..m),j=1..n)]:
E := {seq(seq(`if`((v1[1]=v2[1] and abs(v1[2]-v2[2])=1) or (v1[2]=v2[2] and abs(v1[1]-v2[1])=1),
     				{v1,v2},op({})),v1 in V), v2 in V)}:

return [V,E]:

end:

#GridGraph(m,n,a,b,x) returns the vertex-weighted and edge-weighted graph according to the paper
GridGraph := proc(m,n,a,b,x) local G,V,E,v,e:

G := Gridgraph(m,n):
V := G[1]:
V := [seq([v,x],v in V)]:
E := G[2]:
E := {seq([e,`if`(e[1,1]=e[2,1],a,b)],e in E)}:

return [V,E]:

end:


#############################Two-dimensional Grids#############################################
#KastGridMatrix(m,n,a,b) returns the matrix whose det is a kasteleyn type formula
KastGridMatrix := proc(m,n,a,b,z) local i,j,y,M:

y := [seq([seq(`if`(i=j-1 and i mod n <> 0,a,
		`if`(i=j+1 and i mod n <> 1,-a,
		`if`(i+j mod 2*n = 1 and i<j and j-i <=2*n-1 and j-i mod 2 =1, b,
		`if`(i+j mod 2*n = 1 and i>j and i-j <=2*n-1 and i-j mod 2 =1, b,0)))),
		j=1..m*n)],i=1..m*n)]:
M := KastGridMatrix2(m,n,[z$(m*n)],y):

return M:

end:

#KastInvMatrix(m,n,a,b,z) returns the inverse of KastGridMatrix2
KastInvMatrix := proc(m,n,a,b,z) local i,j,c1,d1,c2,d2,g,h,M,cfac:

if n mod 2 <> 0 then
   ERROR(`n must be even`):
fi:

M := Matrix(m*n):
for i from 1 to m*n do
    for j from 1 to m*n do
    	c1 := iquo(i-1,n)+1:
	d1 := `if`(irem(i,n)=0,n,irem(i,n)):
    	c2 := iquo(j-1,n)+1:
    	d2 := `if`(irem(j,n)=0,n,irem(j,n)):
	cfac := (g,h) -> c^2 + 4*b^2*cos(Pi*g/(m+1))^2 + 4*a^2*cos(Pi*h/(n+1))^2:
        M[i,j] := 2/(m+1)*2/(n+1)*I^(c1+d1)*(-I)^(c2+d2)*
	         add(add( sin(Pi*c1*g/(m+1))*sin(Pi*c2*g/(m+1))*sin(Pi*d1*h/(n+1))*sin(Pi*d2*h/(n+1))*
	 	      (c-2*I*a*cos(Pi*h/(n+1))+2*I^n*(-1)^(h+d2)*b*cos(Pi*g/(m+1)))/cfac(g,h),
			      g=1..m),h=1..n):
    od:
od:

M:

end:

#KastGridDet(m,n,a,b) returns the det of the kastgridmatrix
KastGridDet := proc(m,n,a,b,z) local M:

M := KastGridMatrix(m,n,a,b,z):
return factor(Determinant(M)):

end:

#KastFormula(m,n,a,b,z) returns the conjectured formula
KastFormula := proc(m,n,a,b,z) local j,k,G,ans:

G := (n,a,z) -> mul(z^2+4*a^2*cos(j*Pi/(n+1))^2,j=1..floor(n/2)):
ans := mul(mul((z^2+4*b^2*cos(j*Pi/(m+1))^2+4*a^2*cos(k*Pi/(n+1))^2)^2,k=1..n/2),j=1..m/2):
if n mod 2 = 0 and m mod 2 = 0 then
   return ans:
elif n mod 2 = 0 and m mod 2 = 1 then
   return G(n,a,z)*ans:
elif n mod 2 = 1 and m mod 2 = 0 then
   return G(m,b,z)*ans:
elif n mod 2 = 1 and m mod 2 = 1 then
   return z*G(n,a,z)*G(m,b,z)*ans:
fi:

end:

#KastFact(m,n,a,b,i,j) returns one of the factors
KastFact := proc(m,n,a,b,j,k)

return 4*b^2*cos(j*Pi/(m+1))^2+4*a^2*cos(k*Pi/(n+1))^2:

end:

#KastGridMatrix2(m,n) returns the matrix whose det should count perfect matchings
#of the m*n*2 grid graph
KastGridMatrix2 := proc(m,n,a,b) local i,j,M,V,E:

M := Matrix(m*n):
for i from 1 to m*n do
    M[i,i]:=a[i]:
od:
#V := Gridgraph(m,n)[1]:
V:=[seq(seq(`if`(i mod 2 =1,[i,j],[i,n+1-j]),j=1..n),i=1..m)]:

E := Gridgraph(m,n)[2]:
for i from 1 to m*n do
    for j from i+1 to m*n do
    	if member({V[i],V[j]},E) then
	   M[i,j]:=b[i,j]:
	   M[j,i]:=-b[i,j]:
	fi:
    od:
od:

return M:

end:



#KastGridDet2(m,n,a,b) returns the det of the brauergridmatrix
KastGridDet2 := proc(m,n,a,b) local M,L,i,j,np,nm:

M := KastGridMatrix2(m,n,a,b):
L := subs({seq(a[i]=1,i=1..m*n),seq(seq(b[i,j]=1,j=i+1..m*n),i=1..m*n)},convert(Determinant(M),list)):
np := add(`if`(sign(L[i])>0,L[i],0),i=1..nops(L)):
nm := add(`if`(sign(L[i])<0,-L[i],0),i=1..nops(L)):
print(np, `positive terms and`, nm, `negative terms`): 
return convert(L,multiset):

end:

Kron2:=proc(A::Matrix,B::Matrix)
local M,P,i,j;

M:=Matrix(RowDimension(A)*RowDimension(B),ColumnDimension(A)*ColumnDimension(B)):
P:=Matrix(RowDimension(B),ColumnDimension(B)):

for i to RowDimension(A) do
for j to ColumnDimension(A) do
P:=ScalarMultiply(B,A[i,j]):
M[1+(i-1)*RowDimension(B)..(i-1)*RowDimension(B)+RowDimension(B),1+(j-1)*ColumnDimension(B)..(j-1)*ColumnDimension(B)+ColumnDimension(B)]:=P:
od
od:
M;
end proc:

#############################Procedures from Kasteleyn and Fisher's papers#############################################3
#KastD1(m,n,a,b) returns the D1 matrix in Kasteleyn's notation
KastD1 := proc(m,n,a,b,c) local i,j,y,M:

M := KastGridMatrix(m,n,a,b,c):
for j from 1 to n do
    M[m*j,m*(j-1)+1] := a:
    M[m*(j-1)+1,m*j] := -a:
od:
for i from 1 to m do
    M[(n-1)*m+i,i] := -(-1)^(i-1 mod m)*b:
    M[i,(n-1)*m+i] := (-1)^(i-1 mod m)*b:
od:

return M:

end:

#KastD2(m,n,a,b) returns the D2 matrix in Kasteleyn's notation
KastD2 := proc(m,n,a,b,c) local i,j,y,M:

M := KastGridMatrix(m,n,a,b,c):
for j from 1 to n do
    M[m*j,m*(j-1)+1] := a:
    M[m*(j-1)+1,m*j] := -a:
od:
for i from 1 to m do
    M[(n-1)*m+i,i] := (-1)^(i-1 mod m)*b:
    M[i,(n-1)*m+i] := -(-1)^(i-1 mod m)*b:
od:

return M:

end:

#KastD3(m,n,a,b) returns the D3 matrix in Kasteleyn's notation
KastD3 := proc(m,n,a,b,c) local i,j,y,M:

M := KastGridMatrix(m,n,a,b,c):
for j from 1 to n do
    M[m*j,m*(j-1)+1] := -a:
    M[m*(j-1)+1,m*j] := a:
od:
for i from 1 to m do
    M[(n-1)*m+i,i] := -(-1)^(i-1 mod m)*b:
    M[i,(n-1)*m+i] := (-1)^(i-1 mod m)*b:
od:

return M:

end:

#KastD4(m,n,a,b) returns the D4 matrix in Kasteleyn's notation
KastD4 := proc(m,n,a,b,c) local i,j,y,M:

M := KastGridMatrix(m,n,a,b,c):
for j from 1 to n do
    M[m*j,m*(j-1)+1] := -a:
    M[m*(j-1)+1,m*j] := a:
od:
for i from 1 to m do
    M[(n-1)*m+i,i] := (-1)^(i-1 mod m)*b:
    M[i,(n-1)*m+i] := -(-1)^(i-1 mod m)*b:
od:

return M:

end:



#QMatrix(m) returns the matrix Q in Kasteleyn's 1961 paper
QMatrix := proc(m) local i,j,M:

M := Matrix(m,(i,j)->`if`(j=i+1,1,`if`(j=i-1,-1,0))):

end:

#FMatrix(m) returns the matrix F in Kasteleyn's 1961 paper
FMatrix := proc(m) local i,j,M:

M := Matrix(m,(i,j)->`if`(j=i and i mod 2 =0,1,`if`(j=i and i mod 2 =1,-1,0))):

end:

#DMatrix(m,n,a,b) returns the matrix D in Kasteleyn's 1961 paper
DMatrix := proc(m,n,a,b) local M:

M := a*Kron2(Matrix(n,shape=identity),QMatrix(m))+b*Kron2(QMatrix(n),FMatrix(m)):

end:


#UMatrix(m) returns the matrix U in Fisher's 1961 paper
UMatrix := proc(m) local i,j,M:

M := Matrix(m,(i,j)->sqrt(2/(m+1))*I^i*sin(i*j*Pi/(m+1))):

end:

#UinvMatrix(m) returns the matrix U^(-1) in Fisher's 1961 paper
UinvMatrix := proc(m) local i,j,M:

M := Matrix(m,(i,j)->sqrt(2/(m+1))*(-I)^j*sin(i*j*Pi/(m+1))):

end:

#DiagDMatrix(m,n,a,b) returns the matrix D diagonalized in Fisher's 1961 paper
DiagDMatrix := proc(m,n,a,b,c) local U,U1,M:

U := Kron2(UMatrix(n),Matrix(m,shape=identity)):
U1 := Kron2(UinvMatrix(n),Matrix(m,shape=identity)):
#M := simplify(U1.DMatrix(m,n,a,b).U):
#M := simplify(U1.KastGridMatrix2(n,m,a,b,c).U):
M := simplify(U1.KastCylMatrix(n,m,a,b,c).U):


end:







